Control point based exact description of curves and surfaces in extended Chebyshev spaces

Extended Chebyshev spaces that also comprise the constants represent large families of functions that can be used in real-life modeling or engineering applications that also involve important (e.g. transcendental) integral or rational curves and surfaces. Concerning computer aided geometric design, the unique normalized B-bases of such vector spaces ensure optimal shape preserving properties, important evaluation or subdivision algorithms and useful shape parameters. Therefore, we propose global explicit formulas for the entries of those transformation matrices that map these normalized B-bases to the traditional (or ordinary) bases of the underlying vector spaces. Then, we also describe general and ready to use control point configurations for the exact representation of those traditional integral parametric curves and (hybrid) surfaces that are specified by coordinate functions given as (products of separable) linear combinations of ordinary basis functions. The obtained results are also extended to the control point and weight based exact description of the rational counterpart of these integral parametric curves and surfaces. The universal applicability of our methods is presented through polynomial, trigonometric, hyperbolic or mixed extended Chebyshev vector spaces.

==> Doolittle.m <==
% it is assumed that the real square matrix $\CGreen{W}$ is regular
function [L, U] = Doolittle(W)

[m, n] = size(W);
if (m ~= n)
    error('Matrix must be square!');
end

U = zeros(m); U(1, :) = W(1, :); L = eye(m);

for i = 2:m
    for j = 1:m
        
        for k = 1:i-1
            s = 0;
            if (k == 1)
                s = 0;
            else
                for p = 1:k-1
                    s = s + L(i, p) * U(p, k);
                end
            end
            L(i, k) = (W(i, k) - s) / U(k, k);
        end
        
        for k = i:m
            s = 0;
            for p = 1:i-1
                s = s + L(i, p) * U(p, k);
            end
            U(i, k) = W(i, k) - s;
        end
        
    end
end
  

==> ExponentialTrigonometricSpace_v3.m <==
% the dimension is $\CGreen{n+1 = 5}$, while the user defined growth rate equals $\CGreen{\omega = \frac{1}{3\pi}}$
clear; dim = 5; omega = 1/(3 * pi);

% fix a proper shape parameter $\CGreen{\beta>0}$ by using (*@\cite{CarnicerMainarPena2004}@*), i.e., ensure that the underlying vector space 
% spanned by the ordinary basis $\CGreen{\left\{\varphi_{4,i}\left(u\right):u \in \left[0,\beta\right]\right\}_{i=0}^4}$ of the form (*@(\ref{eq:5th_order_exp_trig_ordinary_basis})@*) is indeed an EC space
beta = 5 * pi / 6;

% auxiliar symbolic function definitions for symbolic differentiations
syms u; psi = cell(1, dim); 

psi{2}(u) = exp(-omega * u) * cos(u); psi{3}(u) = exp(-omega * u) * sin(u);
psi{4}(u) = exp( omega * u) * cos(u); psi{5}(u) = exp( omega * u) * sin(u);

% function handles of derivatives $\CGreen{\left\{\varphi_{4,i}^{\left(j\right)}\left(u\right):u \in \left[0,\beta\right]\right\}_{i=0,~j=0}^{4,~4}}$; note that array indices start from 1
phi = cell(dim);

for j = 0:dim-1
    % derivatives of the constant function $\CGreen{\varphi_{0}\left(u\right) \equiv 1}$ have to be handled carefully
    phi{j+1, 1} = @(u)ones(1, length(u)) * (j == 0);
    
    % speed up the calculations by converting all auxiliar symbolic expressions to function handles
    for i = 2:dim
        phi{j+1, i} = matlabFunction(diff(psi{i}, u, j));
    end
end

% define function handles for particular integrals $\CGreen{\{v_{4,i}\left(u\right):u\in\left[0,\beta\right]\}_{i=0}^4}$ of the form (*@(\ref{eq:particular_integrals})@*)
v = cell(dim);

for j = 1:dim
    for i = 1:dim
        v{j, i} = @(u, rho)rho(i, :) * [phi{j, 1}(u); phi{j, 2}(u); phi{j, 3}(u); ...
                                        phi{j, 4}(u); phi{j, 5}(u)];
    end
end

% calculate the transformation matrix $\CGreen{\left[\rho_{i,j}\right]_{i=0,\,j=0}^{4,\,4}}$ that maps the ordinary basis $\CGreen{\left\{\varphi_{4,i}\left(u\right):u \in \left[0,\beta\right]\right\}_{i=0}^4}$
% to the bicanonical particular integrals $\CGreen{\{v_{4,i}\left(u\right):u\in\left[0,\beta\right]\}_{i=0}^4}$ that fulfill the initial conditions (*@(\ref{eq:initial_conditions})@*)
rho = zeros(dim);

% different initial conditions are associated with different extended collociation matrices $\CGreen{M}$
M = zeros(dim);

for i = 1:dim
    % current initial condition
    c = zeros(dim, 1); c(i) = 1;
    
    % extended collocation matrix
    for j = 1:i
        M(j,:) = [phi{j, 1}(0), phi{j, 2}(0), phi{j, 3}(0), phi{j, 4}(0), phi{j, 5}(0)];
    end
    
    for j = 1:dim-i
        M(i + j, :) = [phi{j, 1}(beta), phi{j, 2}(beta), phi{j, 3}(beta), ...
                       phi{j, 4}(beta), phi{j, 5}(beta)];
    end
    
    % coefficients corresponding to the current initial condition
    rho(i, :) = M \ c;
end

% calculate the Wronskian matrix $\CGreen{W_{\left[v_{4,4},v_{4,3},v_{4,2},v_{4,1}, v_{4,0}\right]}\left(\beta\right)}$ of the reversed system  $\CGreen{\{v_{4,4-i}\left(u\right):u\in\left[0,\beta\right]\}_{i=0}^4}$ at $\CGreen{u = \beta}$
W_reversed_beta = zeros(dim);

for i = 1:dim
    for j = 1:dim
        W_reversed_beta(j, i) = v{j, dim + 1 - i}(beta, rho);
    end
end

% perform the Doolittle $\CGreen{LU}$-factorization of $\CGreen{W_{\left[v_{4,4},v_{4,3},v_{4,2},v_{4,1}, v_{4,0}\right]}\left(\beta\right)}$
[L, U] = Doolittle(W_reversed_beta);

% calculate the essential parts of the inverse matrices $\CGreen{U^{-1}}$ and $\CGreen{L^{-1}}$
mu     = U \ eye(dim, ceil(dim / 2));
lambda = L \ eye(dim, 1);

% define function handles for the zeroth and higher order derivatives of the normalized 
% B-basis $\CGreen{\{b_{4,i}\left(u\right):u\in\left[0,\beta\right]\}_{i=0}^4}$; do not forget the reflection invariant property of the 
% underlying EC space
b = cell(dim);

for j = 1:dim
    b{j, 5} = @(u)lambda(1, 1) * mu(1, 1) * v{j, 5}(u, rho);
    b{j, 1} = @(u)(-1)^(j - 1) * b{j, 5}(beta - u);
    
    b{j, 4} = @(u)lambda(2, 1) * (mu(1, 2) * v{j, 5}(u, rho) + mu(2, 2) * v{j, 4}(u, rho));
    b{j, 2} = @(u)(-1)^(j - 1) * b{j, 4}(beta - u);
    
    b{j, 3} = @(u)lambda(3, 1) * (mu(1, 3) * v{j, 5}(u, rho) + mu(2, 3) * v{j, 4}(u, rho) ...
                                  + mu(3, 3) * v{j, 3}(u, rho));
end

% from hereon, one can use the normalized B-basis functions $\CGreen{\{b_{4,i}\left(u\right):u\in\left[0,\beta\right]\}_{i=0}^4}$, 
% e.g. we can evaluate and plot them
figure; hold on; axis equal; color = hsv(dim); u = linspace(0, beta);
title('Exponential trigonometric normalized B-basis functions of order 4');

for i = 1:dim
    plot(u, b{1, i}(u), 'Color', color(dim + 1 - i,:));
end

% or we can also create function handles for the derivatives of EC B-curves of the type (*@(\ref{eq:convex_combination})@*)
B_c = @(u, p, j) p * [b{j, 1}(u); b{j, 2}(u); b{j, 3}(u); b{j, 4}(u); b{j, 5}(u)];
% where $\CGreen{\mathbf{p}}$ denotes a real matrix of the size $\CGreen{\delta \times \left(n+1\right)}$ representing the control points

% using Thorem (*@\ref{thm:basis_transformation}@*), one can calculate the entries of the transformation matrix that maps the
% normalized B-basis $\CGreen{\{b_{4,i}\left(u\right):u\in\left[0,\beta\right]\}_{i=0}^4}$ to the ordinary one $\CGreen{\{\varphi_{4,i}\left(u\right):u\in\left[0,\beta\right]\}_{i=0}^4}$
T = zeros(dim);

T(1, :) = ones(1, dim);

for i = 2:dim
    T(i, 1)   = phi{1, i}(0);
    T(i, 2)   = phi{1, i}(0) + phi{2, i}(0) / b{2, 2}(0);
    T(i, 3)   = phi{1, i}(0) - phi{2, i}(0) / b{3, 3}(0) / b{2, 2}(0) * b{3, 2}(0) ...
                + phi{3, i}(0) / b{3, 3}(0);
    T(i, 4)   = phi{1, i}(beta) + phi{2, i}(beta) / b{2, 4}(beta);
    T(i, dim) = phi{1, i}(beta);
end

% after this, one can apply Theorems (*@\ref{thm:integral_curves}$\CGreen{-}$\ref{thm:integral_surfaces}@*), or Algorithm (*@\ref{alg:ordinary_rational_curves}@*) and its extension to obtain 
% possible control point configurations; e.g. assume that one intends to describe the arc 
% $\CGreen{[e^{\omega \left(u+\gamma\right)}\cos\left(u + \gamma\right), e^{\omega \left(u+\gamma\right)}\sin\left(u + \gamma\right)]^T,~u\in\left[0,\beta\right]}$ of a logarithmic spiral, where $\CGreen{\gamma\in\mathbb{R}}$ is an 
% arbitrarily fixed phase change
figure; hold on; axis equal; u = linspace(0, beta, 30);
title('Control point based exact description of different arcs of a logarithmic spiral');
gamma = (-dim:dim) * beta; m = length(gamma); color = hsv(m); 

for i = 1:m
    % calculate the position of control points corresponding to the $\CGreen{i}$th phase change
    p = [exp(omega * gamma(i)) * (T(4,:) * cos(gamma(i)) - T(5,:) * sin(gamma(i))); ... 
         exp(omega * gamma(i)) * (T(4,:) * sin(gamma(i)) + T(5,:) * cos(gamma(i)))];
     
    % evaluate and render the points and tangents of the EC B-curve generated by $\CGreen{\mathbf{p}}$
    arc = B_c(u, p, 1); hodograph = B_c(u, p, 2); tangent = arc + hodograph; 
    plot(arc(1,:), arc(2,:), 'Color', color(m + 1 - i,:), 'LineWidth', 4);
    plot([arc(1,:); tangent(1,:)], [arc(2,:); tangent(2,:)], 'Color', color(m + 1 - i,:));

    % render the control polygon
    plot(p(1,:), p(2,:), '-o', 'Color', color(m + 1 - i,:), 'LineWidth', 2);
end

